A statistical formalism for alignment analysis

The detection of anisotropies with respect to a given direction in a vector field is a common problem in astronomy. Several methods have been proposed that rely on the distribution of the acute angles between the data and a reference direction. Different approaches use Monte Carlo methods to quantify the statistical significance of a signal, although often lacking an analytical framework. Here we present two methods to detect and quantify alignment signals and test their statistical robustness. The first method considers the deviance of the relative fraction of vector components in the plane perpendicular to a reference direction with respect to an isotropic distribution. We also derive the statistical properties and stability of the resulting estimator, and therefore does not rely on Monte Carlo simulations to assess its statistical significance. The second method is based on a fit over the residuals of the empirical cumulative distribution function with respect to that expected for a uniform distribution, using a small set of harmonic orthogonal functions, which does not rely on any binning scheme. We compare these methods with others commonly used in the literature, using Monte Carlo simulations, finding that the proposed statistics allow the detection of alignment signals with greater significance.

==> codes/a2.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.stats import norm
from scipy.optimize import curve_fit
from scipy.linalg import lstsq
#import stairway
import pickle


# utils --------------------

def unifac(x, a, b):
    # acumulada de la distrib. de referencia (uniforme)
    return 1 + (x-b)/(b-a)

def ffit(x, a1=0, a2=0, a3=0, a4=0, a5=0, a6=0):
    # modelo a ajustar
    S = 0
    S += a1 * np.sin( 2*x )
    S += a2 * np.sin( 4*x )
    S += a3 * np.sin( 6*x )
    S += a4 * np.sin( 8*x )
    S += a5 * np.sin( 10*x )
    S += a6 * np.sin( 12*x )
    return S         


# set random state  ----------------------
st0 = np.random.get_state()
#with open('rstate.pickle', 'wb') as handle:
#    pickle.dump(st0, handle, protocol=pickle.HIGHEST_PROTOCOL)

with open('rstate.pickle', 'rb') as handle:
    st0 = pickle.load(handle)
np.random.set_state(st0)
 

# generar una muestra (test) ----------------------
xmin = 0
xmax = np.pi/2
xx = np.linspace(xmin, xmax, 100)

N = 100
Npars = 5

x = norm.rvs(loc=0, scale=0.9, size=3*N)
x = x[np.logical_and(x>xmin, x<xmax)]
x = x[:N]


# preparar datos
x.sort()
ac = np.array(range(N))/N 
delta = ac - unifac(x, 0, np.pi/2)


## non-linear least squares --------------------------
pars_non, cov = curve_fit(ffit, x, delta, method='lm')


# PLOT ===========================================

 
fig = plt.figure(figsize=(5, 5))

ax1 = fig.add_subplot(2, 1, 1)
ax1.plot(x, ac)
ax1.plot([0, np.pi/2], [0, 1], '--')

ax2 = fig.add_subplot(2, 1, 2)
ax2.plot(x, delta)
ax2.plot(x, ffit(x, *pars_non))
ax2.plot(x, ffit(x, pars_non[0], 0, 0))
ax2.plot(x, ffit(x, 0, pars_non[1], 0))
ax2.plot(x, ffit(x, 0, 0, pars_non[2]))

print(max(delta))
print(pars_non)


plt.show()
 




#fig = plt.figure(figsize=(15, 10))
#
#ax1 = fig.add_subplot(1,3,1)
#ax1.plot(xx, chi2.pdf(xx, df), '-',color='tomato', 
#         lw=5, alpha=1, label='Distribución')
#ax1.hist(x, density=True, alpha=0.5, label='histograma') #, bins=int(np.sqrt(N)))
#ax1.set_xlabel('x', fontsize=16)
#ax1.set_ylabel('f', fontsize=16)
#ax1.tick_params(axis='both', which='major', labelsize=16)
#ax1.tick_params(axis='both', which='minor', labelsize=16)
#ax1.legend(fontsize=16)
#
#ax2 = fig.add_subplot(1,3,2)
#xx = np.linspace(0, np.pi/2, 200)
#ax2.step(xn, ac, where='pre', label='ECDF')
#ax2.plot([min(xn), max(xn)], [0, 1], linestyle='--', color='cadetblue', 
#         label='referencia')
#y = ffit(xx, *pars_non) + unifac(xx, 0, np.pi/2)
#ax2.plot(xx, y, label='ajuste LM')
#yl = ffit(xx, *pars_lin) + unifac(xx, 0, np.pi/2)
#ax2.plot(xx, yl, label='ajuste min. sq.')
#ax2.set_xlabel('x', fontsize=16)
#ax2.set_ylabel('ECDF(x), ajustes', fontsize=16)
#ax2.tick_params(axis='both', which='major', labelsize=16)
#ax2.tick_params(axis='both', which='minor', labelsize=16)
#ax2.legend(fontsize=16)
#                                                                         
#
#ax3 = fig.add_subplot(1,3,3)
#ax3.plot(xn, delta, 'o', markersize=2)
#ax3.axhline(0, color='silver', linestyle='--')
#ax3.plot( xx, ffit(xx, *pars_non), label='ajuste LM' )
#ax3.plot( xx, ffit(xx, *pars_lin), label='ajuste min. sq.' )
#ax3.set_xlabel('x', fontsize=16)
#ax3.set_ylabel(r'$\Delta(x)$', fontsize=16)
#ax3.tick_params(axis='both', which='major', labelsize=16)
#ax3.tick_params(axis='both', which='minor', labelsize=16)
#ax3.legend(fontsize=16)
#
#plt.tight_layout()
#fig.savefig('fit.pdf') 


==> codes/beta_eta.py <==
import numpy as np
from matplotlib import pyplot as plt

def f(x):
    return x*pow(1+x**2, -3/2)

f = np.vectorize(f)
b = np.logspace(-3, 2, 401)

fig = plt.figure(figsize=(8, 6))

ax = fig.add_subplot()

ax.plot(b, f(b))
ax.set_xscale('log')
ax.set_xlabel(r'$\beta$')
ax.set_ylabel(r'$f(\beta)$')

g = b>=1
ax.fill_between(b[g], f(b)[g], color='mediumturquoise')
ax.fill_between(b[~g], f(b)[~g], color='lavenderblush')

fig.savefig('beta_1_areas.pdf')






import sympy as s
import numpy as np

x = s.var('x')
a = s.var('a')
b = s.var('b')

f = x*s.sin(s.atan(x))/(1+x**2)

FF = s.integrate(f, (x, a, b))

l=10
FF.evalf(subs={a:1/l, b:l})

Ls = np.logspace(1, 5, 200)
avg = []
for l in Ls:
    aux = FF.evalf(subs={a:1/l, b:l})
    avg.append(aux)


fig = plt.figure(figsize=(8, 6))

ax = fig.add_subplot()

ax.plot(Ls, avg)
ax.set_xscale('log')
ax.set_xlabel(r'$L_2$')
ax.set_ylabel(r'$A(1/L_2, L_2)$')


fig.savefig('beta_avg.pdf')


==> codes/dists.py <==
"""
Compute and plot the distributions of lambda
f(lambda), F(lambda)
(Fig. 4)
"""

import numpy as np
from matplotlib import pyplot as plt

def f(t):
    # funcion densidad de probabilidad
    return np.sin(t)
f=np.vectorize(f)

def F(t):
    # funcion acumulada de probabilidad
    return 1-np.cos(t)
F=np.vectorize(F)


t = np.linspace(0, np.pi/2, 400)

fig = plt.figure(figsize=(12, 10))
ax1, ax2 = fig.subplots(2, 1)

ax1.plot(t, f(t), color='cadetblue', linewidth=4)

ax1.set_xticks((0, np.pi/4, np.pi/2))
ax1.set_xticklabels(('0', r'$\pi/4$', r'$\pi/2$'))
ax1.grid(linewidth=0.1, color='gainsboro')
ax1.set_ylabel(r'$f(\lambda)$', fontsize=22)
ax1.tick_params(axis='both', which='major', labelsize=20)
ax1.tick_params(axis='both', which='minor', labelsize=20)


ax2.plot(t, F(t), color='cadetblue', linewidth=4)

ax2.set_xticks((0, np.pi/4, np.pi/2))
ax2.set_xticklabels(('0', r'$\pi/4$', r'$\pi/2$'))
ax2.grid(linewidth=0.1, color='gainsboro')
ax2.set_xlabel(r'$\lambda$', fontsize=22)
ax2.set_ylabel(r'$F(\lambda)$', fontsize=22)

ax2.tick_params(axis='both', which='major', labelsize=20)
ax2.tick_params(axis='both', which='minor', labelsize=20)

plt.tight_layout()
fig.savefig('F.pdf')


==> codes/dks.py <==
import numpy as np
from matplotlib import pyplot as plt
from scipy.stats import norm
from scipy.optimize import curve_fit
from scipy.linalg import lstsq
#import stairway
import pickle


# utils --------------------

def unifac(x, a, b):
    # acumulada de la distrib. de referencia (uniforme)
    return 1 + (x-b)/(b-a)

def ffit(x, a1=0, a2=0, a3=0, a4=0, a5=0, a6=0):
    # modelo a ajustar
    S = 0
    S += a1 * np.sin( 2*x )
    S += a2 * np.sin( 4*x )
    S += a3 * np.sin( 6*x )
    S += a4 * np.sin( 8*x )
    S += a5 * np.sin( 10*x )
    S += a6 * np.sin( 12*x )
    return S         


# set random state  ----------------------
st0 = np.random.get_state()
with open('rstate.pickle', 'wb') as handle:
    pickle.dump(st0, handle, protocol=pickle.HIGHEST_PROTOCOL)

with open('rstate.pickle', 'rb') as handle:
    st0 = pickle.load(handle)
np.random.set_state(st0)
 

# generar una muestra (test) ----------------------
xmin = 0
xmax = np.pi/2
xx = np.linspace(xmin, xmax, 100)

N = 100
Npars = 5

x = norm.rvs(loc=0, scale=0.9, size=3*N)
x = x[np.logical_and(x>xmin, x<xmax)]
x = x[:N]


# preparar datos
x.sort()
ac = np.array(range(N))/N 
delta = ac - unifac(x, 0, np.pi/2)


## non-linear least squares --------------------------
pars_non, cov = curve_fit(ffit, x, delta, method='lm')


# PLOT ===========================================

 
fig = plt.figure(figsize=(10, 8))

ax1 = fig.add_subplot(1, 3, 1)

rr = []
for _ in range(100):
    r = np.random.uniform(0, np.pi/2, N)
    r.sort()
    rr.append(r)
    ax1.plot(r, ac, color='silver', alpha=0.5)
ax1.plot(x, ac)
ax1.plot([0, np.pi/2], [0, 1], '--')


ax2 = fig.add_subplot(1, 3, 2)

ass = []
ds = []
for r in rr:
    d = ac - unifac(r, 0, np.pi/2)
    ax2.plot(r, d, color='silver', alpha=0.5)
    p, cov = curve_fit(ffit, r, d, method='lm')
    ass.append(p[0])

    m = np.argmin(abs(d))
    ds.append(d[m])
ax2.plot(x, delta)


ax2.plot(x, ffit(x, *pars_non))
ax2.plot(x, ffit(x, pars_non[0], 0, 0))
ax2.plot(x, ffit(x, 0, pars_non[1], 0))
ax2.plot(x, ffit(x, 0, 0, pars_non[2]))

ax3 = fig.add_subplot(1, 3, 3)

ax3.hist(ass)
ax3.hist(ds)
print(max(delta))
print(pars_non)
ax3.axvline(max(delta))

plt.show()
plt.tight_layout()
fig.savefig('dks.pdf')  
 




#fig = plt.figure(figsize=(15, 10))
#
#ax1 = fig.add_subplot(1,3,1)
#ax1.plot(xx, chi2.pdf(xx, df), '-',color='tomato', 
#         lw=5, alpha=1, label='Distribución')
#ax1.hist(x, density=True, alpha=0.5, label='histograma') #, bins=int(np.sqrt(N)))
#ax1.set_xlabel('x', fontsize=16)
#ax1.set_ylabel('f', fontsize=16)
#ax1.tick_params(axis='both', which='major', labelsize=16)
#ax1.tick_params(axis='both', which='minor', labelsize=16)
#ax1.legend(fontsize=16)
#
#ax2 = fig.add_subplot(1,3,2)
#xx = np.linspace(0, np.pi/2, 200)
#ax2.step(xn, ac, where='pre', label='ECDF')
#ax2.plot([min(xn), max(xn)], [0, 1], linestyle='--', color='cadetblue', 
#         label='referencia')
#y = ffit(xx, *pars_non) + unifac(xx, 0, np.pi/2)
#ax2.plot(xx, y, label='ajuste LM')
#yl = ffit(xx, *pars_lin) + unifac(xx, 0, np.pi/2)
#ax2.plot(xx, yl, label='ajuste min. sq.')
#ax2.set_xlabel('x', fontsize=16)
#ax2.set_ylabel('ECDF(x), ajustes', fontsize=16)
#ax2.tick_params(axis='both', which='major', labelsize=16)
#ax2.tick_params(axis='both', which='minor', labelsize=16)
#ax2.legend(fontsize=16)
#
#ax3 = fig.add_subplot(1,3,3)
#ax3.plot(xn, delta, 'o', markersize=2)
#ax3.axhline(0, color='silver', linestyle='--')
#ax3.plot( xx, ffit(xx, *pars_non), label='ajuste LM' )
#ax3.plot( xx, ffit(xx, *pars_lin), label='ajuste min. sq.' )
#ax3.set_xlabel('x', fontsize=16)
#ax3.set_ylabel(r'$\Delta(x)$', fontsize=16)
#ax3.tick_params(axis='both', which='major', labelsize=16)
#ax3.tick_params(axis='both', which='minor', labelsize=16)
#ax3.legend(fontsize=16)
#
#plt.tight_layout()
#fig.savefig('fit.pdf')  


==> codes/r2.py <==
"""
Make a simulation of beta samples using 3 methods:
     - inverse function
     - normal variables
     - acceptance/rejection
Compare to the theoretical distribution
(Fig. 6)
"""


import numpy as np
from matplotlib import pyplot as plt


def f1(N):
    u = np.random.uniform(0, 1, N)
    b = np.tan(np.arccos(u))
    return b

def f2(N):
    X = np.random.normal(loc=0, scale=1, size=(N, 3))
    n =  np.linalg.norm(X, axis=1)
    s_par = X[:,2]
    s_perp = np.linalg.norm(X[:,0:2], axis=1) 
    b = s_perp / s_par
    return b

def f3(N):
    X = np.random.uniform(0, 1, (3*N, 3))
    n =  np.linalg.norm(X, axis=1)
    filtro = n<1
    s_par = X[filtro][:,2]
    s_perp = np.linalg.norm(X[filtro][:,0:2], axis=1) 
    b = s_perp / s_par
    return b

def fb(b):
    return b*pow(1+b**2, -3/2)
fb=np.vectorize(fb)


def Fb(b):
    return 1-pow(1+b**2, -3/2)
Fb=np.vectorize(Fb)

# ===================================================================
 

# ESCALA LINEAL

N = 10000
b = f1(N)

# factor de corrección:
bmin = 0.1
bmax = 10
fac = 1 - Fb(0.1) - (1-Fb(10))
fac = 1/fac

brange_lin = np.linspace(0.1, 10, 500)
fbteo_lin = fb(brange_lin)
brange_log = np.logspace(-1, 1, 500)
fbteo_log = fb(brange_log)

fig, ax = plt.subplots(2, 2, figsize=(12, 10))


blin = np.linspace(bmin, bmax, 30)
blog = np.logspace(np.log10(bmin), np.log10(bmax), 30)

ax[0,0].hist(b, bins=blin, density=True, color='thistle',
             label='histogram of the\nrandom sample')
ax[0,0].plot(brange_lin, fbteo_lin*fac, color='navy', 
             label='probability density')
ax[0,0].set_xlabel(r'$\beta$', fontsize=14)
ax[0,0].set_ylabel(r'1/N dN/d$\beta$,  f$_B(\beta)$', fontsize=15)
ax[0,0].legend()


ax[1,0].hist(b, bins=blog, density=True, color='thistle')
ax[1,0].plot(brange_lin, fbteo_lin*fac, color='navy')
ax[1,0].set_xlabel(r'$\beta$', fontsize=14)
ax[1,0].set_ylabel(r'1/N dN/d$\beta$,  f$_B(\beta)$', fontsize=15)
                            
ax[0,1].hist(b, bins=blin, density=True, color='thistle')
ax[0,1].plot(brange_log, fbteo_log*fac, color='navy')
ax[0,1].set_xscale('log')
ax[0,1].set_xlabel(r'$\beta$', fontsize=14)
ax[0,1].set_ylabel(r'1/N dN/dlog($\beta$),  f$_B(\beta)$', fontsize=15)

ax[1,1].hist(b, bins=blog, density=True, color='thistle')
ax[1,1].plot(brange_log, fbteo_log*fac, color='navy')
ax[1,1].set_xscale('log')
ax[1,1].set_xlabel(r'$\beta$', fontsize=14)
ax[1,1].set_ylabel(r'1/N dN/dlog($\beta$),  f$_B(\beta)$', fontsize=15)


ax[0,0].tick_params(axis='both', which='major', labelsize=15)
ax[0,0].tick_params(axis='both', which='minor', labelsize=15)
ax[0,1].tick_params(axis='both', which='major', labelsize=15)
ax[0,1].tick_params(axis='both', which='minor', labelsize=15)
ax[1,0].tick_params(axis='both', which='major', labelsize=15)
ax[1,0].tick_params(axis='both', which='minor', labelsize=15)
ax[1,1].tick_params(axis='both', which='major', labelsize=15)
ax[1,1].tick_params(axis='both', which='minor', labelsize=15)

fig.tight_layout()

fig.savefig('b2.pdf')











# Histogramas
# ax.hist(np.log10(f1(N)), bins=nbins, ec='cadetblue', fc='none', lw=1.5,
#         histtype='step', density=True, label='Método 1')
# ax.hist(np.log10(f2(N)), bins=nbins, ec='coral', fc='none', lw=1.5,
#         histtype='step', density=True, label='Método 2')
# ax.hist(np.log10(f3(N)), bins=nbins, ec='orchid', fc='none', lw=1.5, 
#         histtype='step', density=True, label='Método 3')
# 
# 
# # teorica
# b = np.logspace(-3.5, 2, 1000)
# fb_teo1 = fb1(b)
# fb_teo2 = fb2(b)
# 
# # randon variable simulation
# bins = np.logspace(-3, 1, 50)
# b_rnd = np.log10(f1(N))
# Hy, _ = np.histogram(b_rnd, bins=bins, density=True)
# deltas = bins[1:]-bins[:-1]
# #A = np.dot(H[0], deltas)
# #Hx = (H[1][1:]+H[1][:-1])/2
# #Hy = H[0]/A
# ax.step(bins[:-1], Hy, where='pre', color='lightseagreen', 
#         label='histogram of simulated beta')
# 
# ax.plot(np.log10(b), fb_teo1, color='k', label='distribution of beta1')
# ax.plot(np.log10(b), fb_teo2, color='green', label='distribution of beta2')
# 
# 
# ax.set_xlim(-2, 3)
# ax.set_xlabel(r'$log_{10}(\beta)$')
# ax.set_ylabel(r'$1/N~~dN/dlog_{10}(\beta),\,f(\beta)$')
# #ylabel(r'$\beta$ probability distribution')
# ax.legend(loc='upper left')    
# ax.grid()
# 
# fig.savefig('b.pdf')
 



==> codes/rndsph.py <==
import numpy as np
from math import sqrt
from matplotlib import pyplot as plt

def f1(N):
    u = np.random.uniform(0, 1, N)
    b = np.tan(np.arccos(u))
    return b


def f2(N):
    X = np.random.normal(loc=0, scale=1, size=(N, 3))
    n =  np.linalg.norm(X, axis=1)
    s_par = X[:,2]
    s_perp = np.linalg.norm(X[:,0:2], axis=1) 
    b = s_perp / s_par
    return b


def f3(N):
    X = np.random.uniform(0, 1, (3*N, 3))
    n =  np.linalg.norm(X, axis=1)
    filtro = n<1
    s_par = X[filtro][:,2]
    s_perp = np.linalg.norm(X[filtro][:,0:2], axis=1) 
    b = s_perp / s_par
    return b


fig = plt.figure(figsize=(8, 6))
ax = fig.add_subplot()

N=1000
nbins=65

ax.hist(np.log10(f1(N)), bins=nbins, ec='cadetblue', fc='none', lw=1.5,
        histtype='step', density=True, label='Método 1')
ax.hist(np.log10(f2(N)), bins=nbins, ec='coral', fc='none', lw=1.5,
        histtype='step', density=True, label='Método 2')
ax.hist(np.log10(f3(N)), bins=nbins, ec='orchid', fc='none', lw=1.5, 
        histtype='step', density=True, label='Método 3')


ax.set_xlim(-2, 3)
ax.set_xlabel(r'$log_{10}(\beta)$', fontsize=16)
ax.set_ylabel(r'$1/N~~dN/dlog_{10}(\beta$)', fontsize=16)
ax.legend(loc='upper left')    
ax.grid(linewidth=0.3, color='whitesmoke')

fig.savefig('br.pdf')








M = 1000
etas = []

for _ in range(5000):
    b = f1(M)
    N = sum(b>1)
    etas.append(N/(M-N))

fig = plt.figure(figsize=(8, 6))
ax = fig.add_subplot()

ax.hist(etas, bins=50, ec='cadetblue', fc='none', lw=1.5,
        histtype='step', density=True, label='Método 1')

ax.set_xlabel(r'$\eta$', fontsize=16)
ax.set_ylabel(r'$1/N~~dN/d\eta$', fontsize=16)
ax.grid(linewidth=0.3, color='whitesmoke')
ax.tick_params(axis='both', which='major', labelsize=10)
ax.tick_params(axis='both', which='minor', labelsize=8)

eta0 = 1/(sqrt(2)-1)
ax.axvline(eta0, linestyle='--', color='silver')


fig.savefig('eta.pdf')

#  #################################################


#-----------
from scipy import stats
eta0 = 1/(sqrt(2)-1)
p0 = 1/sqrt(2)


#-----------
N = 1000
M = 1000
F=stats.binom(N, p0)
x=F.rvs(M)
eta_bin = x/(N-x)
#-----------
eta_mc = []
for _ in range(N):
    b = f1(M)
    N = sum(b>1)
    eta_mc.append(N/(M-N))
#-----------


print(np.mean(e), eta0)
 
fig = plt.figure(figsize=(8, 6))
ax = fig.add_subplot()

ax.hist(eta_mc, bins=30, ec='cadetblue', fc='none', lw=1.5,
        histtype='step', density=True, label='Monte Carlo')
ax.hist(eta_bin, bins=30, ec='coral', fc='none', lw=1.5,
        histtype='step', density=True, label='Theoretical')

ax.set_xlabel(r'$\eta$', fontsize=16)
ax.set_ylabel(r'$1/N~~dN/d\eta$', fontsize=16)
ax.grid(linewidth=0.3, color='whitesmoke')
ax.tick_params(axis='both', which='major', labelsize=10)
ax.tick_params(axis='both', which='minor', labelsize=8)

eta0 = 1/(sqrt(2)-1)
ax.axvline(eta0, linestyle='-', linewidth=1,
           color='silver', label='theoretical')
ax.axvline(np.mean(eta_mc), linestyle='-', linewidth=1,
           color='cadetblue', label='average')
ax.axvline(np.mean(eta_bin), linestyle='-', linewidth=1,
           color='coral', label='average')

ax.legend()
plt.tight_layout()

fig.savefig('eta_binom.pdf')
                      


==> codes/sigma_eta.py <==
"""
aca calculo la varianza de eta en funcion del tamaño de la muestra,
con simulaciones.
"""

import numpy as np
from math import sqrt
from matplotlib import pyplot as plt
from matplotlib import colors

from scipy import stats
from math import sqrt

def f1(N):
    u = np.random.uniform(0, 1, N)
    b = np.tan(np.arccos(u))
    return b

def eta_rvs(Ne, Nb):
    # devuelve Ne muestras de eta calculados con Nb valores de beta

    from scipy import stats
    from math import sqrt

    p0 = 1/sqrt(2)

    F = stats.binom(Nb, p0)
    x = F.rvs(Ne)
    filtro = x<Nb
    eta_bin = []
    for xx in x:
        if xx < Nb:
            eta_bin.append(xx/(Nb-xx))
        else:
            eta_bin.append(0)

    return eta_bin

Ne = 10
Nbs = np.logspace(0.5, 3, 1000)
var_mc = []
for Nb in Nbs:
    etas = eta_rvs(Ne, int(Nb))
    var_mc.append(np.sqrt(np.var(etas)))
 
Ne = 100
Nbs = np.logspace(0.5, 3, 1000)
var_mc_2 = []
for Nb in Nbs:
    etas = eta_rvs(Ne, int(Nb))
    var_mc_2.append(np.sqrt(np.var(etas)))

var_teo = np.sqrt(28.14/Nbs)



plt.close('all')
fig = plt.figure(figsize=(8, 6))
ax = fig.add_subplot()

ax.plot(Nbs, var_mc, linestyle='None', marker='o', mfc='pink', mec='tomato', 
        markersize=5,
        label='varianza Monte Carlo, \n10 muestras')
ax.plot(Nbs, var_mc_2, linestyle='None', marker='o', mfc='indigo', mec=(1,1,1,0.5),
        mew=0.7, markersize=3,
        label='varianza Monte Carlo, \n100 muestras')
ax.plot(Nbs, var_teo, color='darkslategray', label='varianza teórica')
#ax.plot(Nbs, var_teo*1.6, color='darkslategray', linestyle='--', label='varianza teórica x 1.6 (?)')

ax.set_xscale('log')
ax.set_yscale('log')
ax.set_xlabel('tamaño de la muestra, N', fontsize=16)
ax.set_ylabel(r'Desviación estándar, $\sigma(\eta)$', fontsize=16)
ax.tick_params(axis='both', which='major', labelsize=16)
ax.tick_params(axis='both', which='minor', labelsize=16)

ax.legend(fontsize=12)
plt.tight_layout()

fig.savefig('eta_variance.pdf')


==> codes/sinbasis.py <==
import numpy as np
from matplotlib import pyplot as plt


t = np.linspace(0, np.pi/2, 200)

def f(t, n):
    return np.sin(2*n*t)


plt.close('all')
fig = plt.figure(figsize=(12, 6))
ax1 = fig.add_subplot(1,2,1)

for n in range(0,6,2):
    ax1.plot(t, f(t,n))

ax2 = fig.add_subplot(1,2,2)

for n in range(1,6,2):
    ax2.plot(t, f(t,n))

ax1.set_xlabel('x', fontsize=16)
ax1.set_ylabel(r'$\phi_k(x)$', fontsize=16)
ax1.tick_params(axis='both', which='major', labelsize=16)
ax1.tick_params(axis='both', which='minor', labelsize=16)
ax2.set_xlabel('x', fontsize=16)
ax2.set_ylabel(r'$\phi_k(x)$', fontsize=16)
ax2.tick_params(axis='both', which='major', labelsize=16)
ax2.tick_params(axis='both', which='minor', labelsize=16)

plt.tight_layout()

fig.savefig('sinbasis.pdf') 


